BosonSampling.jl: A Julia package for quantum multi-photon interferometry

We present a free open source package for high performance simulation and numerical investigation of boson samplers and, more generally, multi-photon interferometry. Our package is written in Julia, allowing C-like performance with easy notations and fast, high-level coding. Underlying building blocks can easily be modified without complicated low-level language modifications. We present a great variety of routines for tasks related to boson sampling, such as statistical tools, optimization methods, classical samplers and validation tools.

==> code-samples/dark_counts.jl <==
# define a new measurement type of a simple dark counting detector

mutable struct DarkCountFockSample <: OutputMeasurementType

    s::Union{ModeOccupation, Nothing} # observed output, possibly undefined
    p::Real # probability of a dark count in each mode

    DarkCountFockSample(p::Real) = isa_probability(p) ? new(nothing, p) : error("invalid probability")
    # instantiate if no known output
end

# works DarkCountFockSample(0.01)
# fails DarkCountFockSample(-1)

# define the sampling algorithm
function sample!(ev::Event{TIn, TOut}) where {TIn<:InputType, TOut <: DarkCountFockSample}


    # sample without dark counts
    ev_no_dark = Event(ev.input_state, FockSample(), ev.interferometer)
    sample!(ev_no_dark)
    sample_no_dark = ev_no_dark.output_measurement.s

    # now, apply the dark counts to "perfect" samples

    observe_dark_count(p) = Int(do_with_probability(p)) # 1 with probability p, 0 with probability 1-p
    dark_counts = [observe_dark_count(ev.output_measurement.p) for i in 1: ev.input_state.m]

    ev.output_measurement.s = sample_no_dark + dark_counts
end

n = 10
m = 10
p_dark = 0.1
# experiment parameters
input_state = first_modes(n,m)
interf = RandHaar(m)
i = Input{Bosonic}(input_state)
o = DarkCountFockSample(p_dark)
ev = Event(i,o,interf)

sample!(ev)

# DOESNT WORK but ok if I execute the code of sample copy pasted below
# n = 3
# m = 8
# interf = RandHaar(m)
# input_state = Input{Bosonic}(first_modes(n,m))
# o = FockSample()
#
# ev = Event(input_state, o, interf)
#
# sample!(ev)

#
# function sample!(ev::Event{TIn, TOut}) where {TIn<:InputType, TOut <: FockSample}
#
#     check_probability_empty(ev)
#
#     if TIn == Distinguishable
#         ev.output_measurement.s = ModeOccupation(classical_sampler(ev))
#     elseif TIn == Bosonic
#         ev.output_measurement.s = ModeOccupation(cliffords_sampler(ev))
#     else
#         error("not implemented")
#
#     end
#
# end
#
# function do_with_probability(p)
#
#     """returns true with probability p, false with (1-p)"""
#
#     rand() < p ? true : false
#
# end


==> code-samples/event_HOM.jl <==
# Define the input with one particle in
# each input mode
r_i = ModeOccupation([1,1])
i = Input{Bosonic}(r_i)

# Define the unbalanced interferometer
B = BeamSplitter(1/sqrt(2))

# Define the output
r_f = ModeOccupation([1,1])
o = FockDetection(r_f)

# Create the event
ev = Event(i,o,B)
# Compute its probability to occur
compute_probability!(ev)


==> code-samples/full_distr.jl <==
# Set the model of partial distinguishability
T = OneParameterInterpolation

# Define an input of 3 photons placed
# among 5 modes
x = 0.74
in = Input{T}(first_modes(3,5), x)

# Interferometer
l = 0.63
U = RandHaar(in.m)

# Compute the full output statistics
p_theo, p_approx, p_samp
= noisy_distribution(input=in,loss=l,interf=U)


==> code-samples/make.jl <==
# Convert julia script files to markdown and then using pandoc to LaTeX
names = filter(name->endswith(name, ".jl") && !occursin("make", name), readdir("."))

# Option specifying whether to execute scripts
run_scripts = length(ARGS) == 0 ? nothing : ARGS[1]

for n=names
  # Get file name
  fn = splitext(n)[1]

  # Run if option is given
  if run_scripts == "run"
    println("Running $fn.jl")
    run(`julia $fn.jl`)
  elseif run_scripts == nothing
    nothing
  else
    error("Unknown option!")
  end


  # Open file
  touch("$fn.md")
  f_in = open(n)
  f_out = open("$fn.md", "w")

  # Add markdown indicator to top
  println(f_out, "```julia")

  # println f_in to f_out
  lines = readlines(f_in)
  for l in lines
     println(f_out, l)
  end
  close(f_in)

  # Add markdown indicator at bottom
  write(f_out, "```")
  close(f_out)

  # Run pandoc for conversion to temporary .tex file
  run(`pandoc $fn.md -o tmp.tex`)

  # Read tmp.tex again and replace the using by keyword highlighting
  touch("$fn.tex")
  tex_in = open("tmp.tex")
  lines2 = readlines(tex_in)
  lines_out = String[]
  hide_block = false
  for l in lines2
      hide_block = hide_block || occursin("hide-block", l)
      if occursin("hide-block-end", l)
          hide_block = false
          continue
      end
      (occursin("hide", l) || hide_block) && continue
      l = replace(l, "\\NormalTok{using" => "\\KeywordTok{using}\\NormalTok{")
      l = replace(l, "\\NormalTok{@cnumbers" => "\\KeywordTok{@cnumbers}\\NormalTok{")
      l = replace(l, "\\NormalTok{@qnumbers" => "\\KeywordTok{@qnumbers}\\NormalTok{")
      l = replace(l, "\\NormalTok{@named" => "\\KeywordTok{@named}\\NormalTok{")
      l = replace(l, "true" => "\\FloatTok{true}")
      l = replace(l, "false" => "\\FloatTok{false}")
      push!(lines_out, l)
  end
  close(tex_in)

  # Delete empty newlines at the end
  while isempty(lines_out[end])
      deleteat!(lines_out, lastindex(lines_out))
  end
  # Delete empty lines before \end{Highlighting}
  while isempty(lines_out[end-2])
      deleteat!(lines_out, lastindex(lines_out)-2)
  end

  tex_out = open("$fn.tex", "w")
  for l in lines_out
      println(tex_out, l)
  end

  close(tex_out)
end

rm("tmp.tex")


==> code-samples/partition_HOM.jl <==
i = Input{Bosonic}(first_modes(2,2))

set1 = Subset([1,0])
set2 = Subset([0,1])
interf = Fourier(2)
part = Partition([set1,set2])

(idx,pdf) =
compute_probabilities_partition(interf,part,i)


==> code-samples/partition_photon_count.jl <==
n = 10
m = 20

# experiment parameters
input_state = first_modes(n,m)
interf = RandHaar(m)
i = Input{Bosonic}(input_state)

# subset selection
s = Subset(first_modes(Int(m/2),m))
part = Partition(s)

# want to find all photon counting probabilities
o = PartitionCountsAll(part)

# define the event and compute probabilities
ev = Event(i,o,interf)
compute_probability!(ev)

# ... add some output


==> code-samples/start.jl <==
using Pkg
Pkg.add("BosonSampling")


==> code-samples/thermalization.jl <==
using BosonSampling
using Plots; pyplot()

n = 20
trunc = 10
T = OneParameterInterpolation
for x in 0:0.01:1
    i =
    Input{T}(first_modes(n,n),x)
    set1 = [0 for i in 1:n]
    set1[1] = 1
    part = Partition([Subset(set1)])
    F = Fourier(n)
    (idx,pdf) =
    compute_probabilities_partition(F,part,i)
end

